Exact entanglement growth of a one-dimensional hard-core quantum gas during a free expansion

We consider the non-equilibrium dynamics of the entanglement entropy of a one-dimensional quantum gas of hard-core particles, initially confined in a box potential at zero temperature. At $t=0$ the right edge of the box is suddenly released and the system is let free to expand. During this expansion, the initially correlated region propagates with a non-homogeneous profile, leading to the growth of entanglement entropy. This setting is investigated in the hydrodynamic regime, with tools stemming from semi-classical Wigner function approach and with recent developments of quantum fluctuating hydrodynamics. Within this framework, the entanglement entropy can be associated to a correlation function of chiral twist-fields of the conformal field theory that lives along the Fermi contour and it can be exactly determined. Our predictions for the entanglement evolution are found in agreement with and generalize previous results in literature based on numerical calculations and heuristic arguments.

==> code.py <==
###################################################################
# LaTeX-BibitemsStyler
#
# Silvia "PchiwaN" Mur Blanch
# silvia.murblanch at gmail.com
#
# Andreea Georgescu
# andreea.i.georgescu at gmail.com
###################################################################

###################################################################
# Version 2.0 - Revised by suggestion of Olli Nummi
###################################################################
# replace '~\cite' by '\cite' in the search for cites
# use '\include' as well as '\input' to search for tex files
# search for cites in the main tex file too
# handle multiple keys inside single citation
###################################################################

###################################################################
# Version 3.0 - Python 3
###################################################################
# handles duplicate bibitems
# give file names and ordering style as sys.argv inputs
###################################################################


from __future__ import print_function
from collections import namedtuple, OrderedDict
import os
import sys

# Check default encoding
if (sys.stdout.encoding is None):            
    print >> sys.stderr, "Please set python env PYTHONIOENCODING=UTF-8" 
    exit(1)

# Define input as raw_input for Python 2.x
try: input = raw_input
except NameError: pass

bibstyles = namedtuple('bibstyles', ['PLAIN', 'ALPHA', 'UNSRT'])
bibstyles.__new__.__defaults__ = tuple([False] * len(bibstyles._fields))

class Styler:
    def __init__(self, mainTexFile='', bibFilename='', outputBibFile='', style_index=0):
        self.mainTexFile = mainTexFile
        self.bibFilename = bibFilename
        self.outputBibFile = outputBibFile
        self.bibStyle = bibstyles(**{bibstyles._fields[style_index]: True})
        self.preamble = '\\begin{thebibliography}{100}'
        self.postamble = '\\end{thebibliography}\n\n%%%%% CLEAR DOUBLE PAGE!\n' \
            + '\\newpage{\\pagestyle{empty}\\cleardoublepage}'
        self.aTexFiles = []
        self.aCites = []
        self.dBibitems = OrderedDict()

    def GetInputFiles(self):
        '''Read main tex file and get the content of all \input tags
        '''
        print('... getting input files')
        try:
            f = open(self.mainTexFile, 'r')
            s = f.read()  # read file to end
            # move parsing cursors to beginning of document
            s = s[s.find('\\begin{document}')+len('\\begin{document}'):]
            # parse the file looking for \input or \include commands
            while len(s) > 0:
                if s.find('\\input{') == -1 and s.find('\\include{') == -1:
                    break
                else:
                    if s.find('\\input{') != -1 and s.find('\\include{') != -1:
                        # there are both commands in the tex file
                        if s.find('\\input{') < s.find('\\include{'):
                            # \input command comes before \include command
                            s = s[s.find('\\input{')+len('\\input{'):]
                        else:
                            s = s[s.find('\\include{')+len('\\include{'):]
                    else:
                        if s.find('\\input{') != -1:
                            s = s[s.find('\\input{')+len('\\input{'):]
                        else:
                            s = s[s.find('\\include{')+len('\\include{'):]

                    # get file name from command
                    texFile = s[:s.find('}')]
                    print('\t\t', texFile)
                    if texFile != self.bibFilename:
                        self.aTexFiles.append(texFile)
                    # move parsing cursor past the current \input command
                    s = s[s.find('}'):]
            f.close()
        except:
            print('An error occurred while reading', self.mainTexFile)
            raise

    def GetFilePath(self):
        '''Extract main file path from main tex file
        '''
        print('... getting file path')
        self.filePath = self.mainTexFile[:self.mainTexFile.rfind('\\') + 1]

    def GetMainTexFileCites(self):
        '''Search for cites in the project's main tex file
        '''
        print('... getting main tex file cites')
        try:
            f = open(self.filePath + self.mainTexFile, 'r')
            s = f.read()  # read file to end
            # parse current file looking for \cite commands, and store all cite keys in
            # an array in their order of appearance
            while s.find('\\cite{') != -1:
                s = s[s.find('\\cite{')+len('\\cite{'):]
                temp = s[:s.find('}')]
                # handle multiple keys inside single citation
                cites = temp.split(',')
                for c in cites:
                    cite = c.strip()  # clear leading and trailing whitespaces
                    try:
                        self.aCites.index(cite)
                        # check if the cite key is already there,
                        # to avoid duplicating keys
                    except:
                        self.aCites.append(cite)
            f.close()
        except:
            print('An error occurred while reading main .tex file')
            raise

    def GetTexFileCites(self):
        '''Read all the project's tex files and get the contents of all \cite tags,
        with no repetition
        '''
        print('... getting tex files cites')
        try:
            for texFile in self.aTexFiles:
                f = open(self.filePath + texFile, 'r')
                s = f.read()  # read file to end
                # parse current file looking for \cite commands, and store all cite keys
                # in an array in their order of appearance
                while s.find('\\cite{') != -1:
                    s = s[s.find('\\cite{')+len('\\cite{'):]
                    temp = s[:s.find('}')]
                    # handle multiple keys inside single citation
                    cites = temp.split(',')
                    for c in cites:
                        cite = c.strip()  # clear leading and trailing whitespaces
                        try:
                            # check if the cite key is already there,
                            # to avoid duplicating keys
                            self.aCites.index(cite)
                        except:
                            self.aCites.append(cite)
                f.close()
        except:
            print('An error occurred while reading input .tex file')
            raise

    def GetBibitems(self):
        '''Read bibliography files and get all \bibitems
        '''
        print('... getting \\bibitems')
        try:
            with open(self.filePath + self.bibFilename, 'r') as f:
                s = f.read()  # read to end
            # parse bibliography file and store bibitems in a dictionary
            while s.find('\\bibitem') != -1:
                s = s[s.find('\\bibitem')+len('\\bibitem'):]
                if s.find('\\bibitem') != -1:  # this is any \bibitem
                    bibitem = s[:s.find('\\bibitem')]
                else:  # this is the last \bibitem of the bibliography file
                    bibitem = s[:s.find('\\end{')]
                if s.find('%\\cite{') != -1:
                    # remove comment of form '%\cite{}' from future bibitem
                    bibitem = bibitem[:s.find('%\\cite{')]
                key = bibitem[1:bibitem.find('}')]  # get \bibitem key
                # remove key from the \bibitem entry
                bibitem = bibitem.replace('{' + key + '}', '')
                bibitem = bibitem.strip()
                # remove trailing characters from the \bibitem entry
                bibitem = bibitem.rstrip('\n\t')
                # we store the \bibitem in a dictionary;
                # we'll access the entry by its key
                self.dBibitems[key] = bibitem
            f.close()
        except:
            print('An error has ocurred while parsing the bibliography file,',
                  self.bibFilename)
            raise

    def WriteBibFile(self):
        '''Write output bibliography tex file, according to the specified sorting method
        '''
        print('... writing bibliography file')
        try:
            f = open(self.filePath + self.outputBibFile, 'w')
            # write bibliography file preamble
            print('\t\twriting preamble')
            f.write(self.preamble + '\n\n')
            # write bibliography according to the chosen style
            if self.bibStyle.PLAIN:
                # same \bibitem order as the original bibliography file,
                # but with specified preamble and postamble
                print('\t\twriting \\bibitems PLAIN style')
                for key in self.dBibitems:
                    f.write('\\bibitem{' + key + '} ' + self.dBibitems[key] + '\n\n')

            elif self.bibStyle.ALPHA:  # \bibitem entry alphabetical order
                print('\t\twriting \\bibitems ALPHA style')
                for key in sorted(self.dBibitems, key=self.dBibitems.get):
                    f.write('\\bibitem{' + key + '} ' + self.dBibitems[key] + '\n\n')

            elif self.bibStyle.UNSRT:
                # \bibitem key order of appearance in the latex project files
                print('\t\twriting \\bibitems UNSRT style')
                for key in self.aCites:
                    try:
                        f.write('\\bibitem{' + key + '} ' + self.dBibitems[key] + '\n\n')
                        # remove the \bibitem that we just wrote from the \bibitems array
                        del self.dBibitems[key]
                    except KeyError:
                        print('KeyError: ' + key + ' not found in dBibitems')
                # At this point, the \bibitems that were cited in the latex project files
                # have been written in the output file.
                if self.dBibitems:  # there are still bibitems left that were not cited
                    print('\n+ There are bibitems that were not cited in the latex '
                          'project. \nDo you want to include them in the same order '
                          'they were read? (y/N)')
                    if input() == 'y':
                       for key in self.dBibitems:
                           f.write('\\bibitem{' + key + '} ' + self.dBibitems[key] +
                                   '\n\n')
            print('\t\twriting postamble')
            f.write('\n' + self.postamble)
        except:
            print('An error has occurred while writing the output bibliography file,',
                  self.outputBibFile)
            raise
        else:
            f.close()
            print('\nBibliography file', self.outputBibFile,
                  'has been successfully created!\n')

    def StyleBibitems(self):
        '''Main function, sorts the bibitems
        '''
        print('\n\n')
        print('########################################################')
        print('######### LaTeX-BibitemsStyler by Pchiwan 2009 #########')
        print('########################################################\n\n')

        print('+ Main Tex file path (use double \'\\\' if on Windows)\n')
        print(self.mainTexFile)
        if os.path.exists(self.mainTexFile):

            print('\n+ Bibliography Tex file name\n')
            print(self.bibFilename)

            print('\n+ Output bibliography Tex file name\n')
            print(self.outputBibFile)

            print('\n+ This is the default bibliography preamble\n\n', self.preamble)
            print('\n\n+ Do you want to change it? (y/N)')
            if input() == 'y':
               print('\n+ Enter preamble (type \'\\q\' to submit)\n')
               k = ''
               self.preamble = ''
               while k != '\q':
                   k = input()
                   if k != '\q':
                       self.preamble += k

            print('\n+ This is the default bibliography postamble\n\n', self.postamble)
            print('\n\n+ Do you want to change it? (y/N)')
            if input() == 'y':
               print('\n+ Enter postamble (type \'\\q\' to submit)\n')
               k = ''
               self.postamble = ''
               while k != '\q':
                   k = input()
                   if k != '\q':
                       self.postamble += k

            print('\n+ Bibliography style\n')
            if self.bibStyle.PLAIN:
                print('0 - PLAIN')
            if self.bibStyle.ALPHA:
                print('1 - ALPHA (Alphanumerical order)')
            if self.bibStyle.UNSRT:
                print('2 - UNSRT (Cite order of appearance)')
            print('\n\n')

            self.GetInputFiles()
            self.GetFilePath()
            self.GetMainTexFileCites()
            self.GetTexFileCites()
            self.GetBibitems()
            self.WriteBibFile()
        else:
            print('Please enter a valid main Tex file path')


def main():
    try:
        styler = Styler(mainTexFile=sys.argv[1],
                        bibFilename=sys.argv[2],
                        outputBibFile=sys.argv[3],
                        style_index=int(sys.argv[4]))
    except:
        print('Please run the program with 4 arguments:')
        print('    - The main tex file path (use double \'\\\' if on Windows)')
        print('    - The bibliography Tex file name')
        print('    - The output bibliography Tex file name')
        print('    - The bibliography style:')
        print('0 - PLAIN (Original order)')
        print('1 - ALPHA (Alphanumerical order)')
        print('2 - UNSRT (Cite order of appearance)')
        print()
        raise
    styler.StyleBibitems()


if __name__ == '__main__':
    main()




==> sortbib_RUN.sh <==
################################
# HOW TO USE :
# 1) From your (main) LaTeX file Copy/Paste 
#
#	 \thebibliography{100} 
#			 ...
# 	\end{thebibliography} 

# in a new file "bibliography.tex" and replace in the main LaTeX file the list of Refs with the command

# 	 \input{bibliography.tex}

# THIS IS VERY IMPORTANT BECAUSE THE CODE OVERWRITE THE LATEX FILE SAVING ONLY THE SORTED BIBLIOGRAPHY!
# DO NOT FORGET THIS STEP (You lose all your text otherwise)

# 2) Change the parameters of MainFile_LaTeX, BibliographyFile and OutPutFile

# 3) Select the BIBSTYLE: 0-PLAIN 1-ALPHA 2-UNSRT

# 4) Open the Terminal and write "bash sortbib_RUN.sh" 

# 5) Follow the instruction on the terminal (there are a few questions displayed with y/N answer)

# 6) ENJOY
################################
MainFile_LaTeX=v2.tex;

# BibliographyFile=old_bib.tex;
# touch out_bib.tex;
# OutPutFile=out_bib.tex;

BibliographyFile=bibliography.tex;
OutPutFile=bibliography.tex;


BIBSTYLE=2; # 0-PLAIN 1-ALPHA 2-UNSRT


python code.py $MainFile_LaTeX $BibliographyFile $OutPutFile $BIBSTYLE; 

